Clifford algebra and the projective model of Hyperbolic spaces

I apply the algebraic framework developed in [1] to study geometry of hyperbolic spaces in 1, 2, and 3 dimensions. The background material on projectivised Clifford algebras and their application to Cayley-Klein geometries is described in [2].

==> g-11+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366789,107.871872454058,-367.443057394601),
Vector3(113.333900594224,-8.89523520301082,-388.707263126357),
Vector3(-23.714625488085,-42.2572659621735,-303.650440199331),
Vector3(69.0261840525206,31.6632369239423,-312.159119375057),
Vector3(43.6954218938638,-24.9659695321196,-425.53064378379),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-12+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366796,107.931036128031,-368.319204868843),
Vector3(113.333900594224,-8.8360715290387,-389.5834106006),
Vector3(-23.714625488085,-42.1981022882014,-304.526587673573),
Vector3(65.9832669129058,26.064754529146,-422.374757736216),
Vector3(40.2948441811886,-67.8641069162614,-397.309067484087),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-13+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-2.30680963464509,106.776735370813,-366.505502361701),
Vector3(111.206833932311,-9.28136653946999,-387.640592588525),
Vector3(-25.0095383480362,-42.4408242281222,-303.100231681229),
Vector3(70.3153146144421,40.4065992727715,-365.386788025821),
Vector3(71.666450987046,50.6589479553054,-379.118337854934),
Vector3(-107.231506401256,52.9808675334627,-376.877826154334),
Vector3(6.45516027729713,78.822056790321,-490.009668488534),
Vector3(0.634542113529312,17.8786345018588,-406.037433357704),
Vector3(-0.648077416791381,4.44926643948729,-387.533483132293),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-14+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-2.30680963464508,106.776735370813,-366.505502361701),
Vector3(111.206833932311,-9.28136653947,-387.640592588525),
Vector3(-25.0095383480362,-42.4408242281222,-303.100231681229),
Vector3(55.4118824255287,50.0555342808069,-355.042504752639),
Vector3(71.6664509870461,50.6589479553054,-379.118337854934),
Vector3(6.45516027729714,78.822056790321,-490.009668488534),
Vector3(-62.5911067849473,46.2793708312271,-378.647189830471),
Vector3(0.634542113529328,17.8786345018588,-406.037433357705),
Vector3(-0.648077416791365,4.44926643948728,-387.533483132293),
Vector3(26.2729245970425,32.938943362558,-382.169398202122),
Vector3(40.5758610373492,30.7917609401143,-382.7363083646),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);
f(9,9);
f(10,10);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-15+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366786,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709761,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-16+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.873204474366786,107.435097849972,-367.443057394601),
Vector3(113.333900594224,-9.33200980709761,-388.707263126357),
Vector3(-23.714625488085,-42.6940405662603,-303.650440199331),
Vector3(65.9832669129058,25.5688162510871,-421.498610261974),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> g-4+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(0.480384461415261,-0.491932570341058,-0.726108198182895);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=255.043586550436;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(-0.895167999208494,100.621899351257,-345.059328079333),
Vector3(113.171122623555,-8.19431440969615,-392.08102277106),
Vector3(-23.7084261237611,-59.8359073809961,-316.846311264296),
Vector3(-92.7046214272859,72.4169526674549,-334.049370297855),
Vector3(-2.28622032431787,37.6218549642815,-353.546170535961),
Vector3(-49.581999362531,42.9749469185677,-361.344890631093),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 

